Thesis manuscript: Projective and complex billiards, periodic orbits and Pfaffian systems

This document is the manuscript of Corentin Fierobe's thesis about the billiard as a dynamical system. The first pages (title, introduction) are in French, but the rest of the document is in English.

==> Rapport thèse remis (corrections 2)/figures/classif/Fig/geogebra_javascript.js <==
function ggbOnInit() {}

==> Rapport thèse remis (corrections 2)/figures/geogebra/geogebra_javascript.js <==
function ggbOnInit() {}

==> figures/classif/Fig/geogebra_javascript.js <==
function ggbOnInit() {}

==> figures/geogebra/geogebra_javascript.js <==
function ggbOnInit() {}
